Examples, counterexamples, and structure in bounded width algebras

We study bounded width algebras which are minimal in the sense that every proper reduct does not have bounded width. We show that minimal bounded width algebras can be arranged into a pseudovariety with one basic ternary operation. We classify minimal bounded width algebras which have size at most three, and prove a structure theorem for minimal bounded width algebras which have no majority subalgebra, which form a pseudovariety with a commutative binary operation. As a byproduct of our results, we also classify minimal clones which have a Taylor term.

==> anc/connect.cpp <==
// This is an efficient algorithm that spits out a "connected" reduct of a bounded width algebra given in terms of functions f, g, f_3 (constructed at random)
#include <iostream>
#include <cstdlib>
#include <iomanip>
#include <vector>
#include <ctime>

#define f(x,y) for (int x = 0; x < y; ++x)
#define N 100

using namespace std;

int f[N][N], fp[N][N], fi[N][N], t[N][N], ti[N][N], u[N][N], s[N][N], inv[N][N], f3[N][N][N], tmp3[N][N][N], f3inv[N][N][N], g[N][N][N], gp[N][N][N], ginv[N][N][N];
vector<int> adj[N];
int n;

int iterate_old(int x, int y, int fun[][N]) {
	int vis[n];
	f(i,n) vis[i] = -1;
	int seq[n+1];
	f(i,n + 1) {
		seq[i] = y;
		if (vis[y] != -1) {
			int k = vis[y]/(i-vis[y]);
			return seq[(k+1)*(i-vis[y])];
		}
		vis[y] = i;
		y = fun[x][y];
	}
}

void iterate_all(int fun[], int ans[], int prev[]) {
	f(i,n) prev[i] = ans[i] = -1;
	f(i,n) {
		int cur = i;
		while (prev[fun[cur]] == -1) {
			prev[fun[cur]] = cur;
			cur = fun[cur];
		}
		if (ans[fun[cur]] == -1) {
			int back = prev[fun[cur]], end = cur;
			while (cur != back) {
				ans[cur] = cur;
				cur = prev[cur];
			}
			prev[fun[cur]] = end;
		}
		while (ans[cur] == -1) {
			ans[cur] = prev[fun[cur]];
			if (prev[cur] == -1) {
				prev[cur] = prev[ans[cur]];
				break;
			}
			cur = prev[cur];
			prev[fun[cur]] = prev[ans[fun[cur]]];
		}
	}
}

int iterate(int x, int y, int fun[][N]) {
	int yy = y;
	do {
		y = fun[x][y];
		yy = fun[x][fun[x][yy]];
	} while (y != yy);
	return y;
}

bool possible(int x, int y, int fun[][N], int ans[][N]) {
	if (x == y) return false;
	if (fun[x][y] == fun[y][x] && (fun[x][y] == x || fun[x][y] == y)) return false;
	
	bool vis[n][n];
	int parents[n*n][2];
	f(i,n) f(j,n) vis[i][j] = false;
	vis[x][y] = vis[y][x] = true;
	int sg[n*n][2], sglen = 2;
	sg[0][0] = x, sg[0][1] = y;
	sg[1][0] = y, sg[1][1] = x;
	f(i,sglen) {
		f(j,i) {
			if (!vis[fun[sg[i][0]][sg[j][0]]][fun[sg[i][1]][sg[j][1]]]) {
				sg[sglen][0] = fun[sg[i][0]][sg[j][0]];
				sg[sglen][1] = fun[sg[i][1]][sg[j][1]];
				vis[fun[sg[i][0]][sg[j][0]]][fun[sg[i][1]][sg[j][1]]] = true;
				parents[sglen][0] = i;
				parents[sglen][1] = j;
				++sglen;
				if (sg[sglen-1][0] == sg[sglen-1][1] && (sg[sglen-1][0] == x || sg[sglen-1][0] == y)) break;
			}
			if (!vis[fun[sg[j][0]][sg[i][0]]][fun[sg[j][1]][sg[i][1]]]) {
				sg[sglen][0] = fun[sg[j][0]][sg[i][0]];
				sg[sglen][1] = fun[sg[j][1]][sg[i][1]];
				vis[fun[sg[j][0]][sg[i][0]]][fun[sg[j][1]][sg[i][1]]] = true;
				parents[sglen][0] = j;
				parents[sglen][1] = i;
				++sglen;
				if (sg[sglen-1][0] == sg[sglen-1][1] && (sg[sglen-1][0] == x || sg[sglen-1][0] == y)) break;
			}
		}
		if (sg[sglen-1][0] == sg[sglen-1][1] && (sg[sglen-1][0] == x || sg[sglen-1][0] == y)) break;
	}
	if (sg[sglen-1][0] != sg[sglen-1][1] || (sg[sglen-1][0] != x && sg[sglen-1][0] != y)) return false;
	
	int seq[sglen];
	f(i,n) f(j,n) {
		seq[0] = i, seq[1] = j;
		for (int s = 2; s < sglen; ++s) seq[s] = fun[seq[parents[s][0]]][seq[parents[s][1]]];
		ans[i][j] = seq[sglen-1];
	}
	return true;
}

void partial_semilattice(int fun[][N], int ans[][N]) {
	f(i,n) iterate_all(fun[i],ti[i],inv[i]);
	f(i,n) f(j,n) u[i][j] = ti[i][ti[j][i]];
	f(i,n) iterate_all(u[i],ans[i],inv[i]);
}

void pair_iterate_old(int fun[][N], int ans[][N]) {
	f(i,n) f(j,n) ans[i][j] = inv[i][j] = -1;
	f(i,n) ans[i][i] = inv[i][i] = i;
	f(i,n) f(j,n) {
		int cur[2];
		cur[0] = i;
		cur[1] = j;
		while (inv[fun[cur[0]][cur[1]]][fun[cur[1]][cur[0]]] == -1) {
			inv[fun[cur[0]][cur[1]]][fun[cur[1]][cur[0]]] = cur[0];
			inv[fun[cur[1]][cur[0]]][fun[cur[0]][cur[1]]] = cur[1];
			int tmp = cur[0];
			cur[0] = fun[cur[0]][cur[1]];
			cur[1] = fun[cur[1]][tmp];
		}
		if (ans[fun[cur[0]][cur[1]]][fun[cur[1]][cur[0]]] == -1) {
			int back[2], end[2];
			back[0] = inv[fun[cur[0]][cur[1]]][fun[cur[1]][cur[0]]];
			back[1] = inv[fun[cur[1]][cur[0]]][fun[cur[0]][cur[1]]];
			end[0] = cur[0], end[1] = cur[1];
			while ((cur[0] != back[0] || cur[1] != back[1]) && (cur[0] != back[1] || cur[1] != back[0])) {
				ans[cur[0]][cur[1]] = cur[0];
				ans[cur[1]][cur[0]] = cur[1];
				int tmp = cur[0];
				cur[0] = inv[cur[0]][cur[1]];
				cur[1] = inv[cur[1]][tmp];
			}
			if (cur[0] == back[1] && cur[1] == back[0]) {
				inv[fun[cur[0]][cur[1]]][fun[cur[1]][cur[0]]] = end[1];
				inv[fun[cur[1]][cur[0]]][fun[cur[0]][cur[1]]] = end[0];
			} else {
				inv[fun[cur[0]][cur[1]]][fun[cur[1]][cur[0]]] = end[0];
				inv[fun[cur[1]][cur[0]]][fun[cur[0]][cur[1]]] = end[1];
			}
		}
		while (ans[cur[0]][cur[1]] == -1) {
			ans[cur[0]][cur[1]] = inv[fun[cur[0]][cur[1]]][fun[cur[1]][cur[0]]];
			ans[cur[1]][cur[0]] = inv[fun[cur[1]][cur[0]]][fun[cur[0]][cur[1]]];
			if (inv[cur[0]][cur[1]] == -1) {
				inv[cur[0]][cur[1]] = inv[ans[cur[0]][cur[1]]][ans[cur[1]][cur[0]]];
				inv[cur[1]][cur[0]] = inv[ans[cur[1]][cur[0]]][ans[cur[0]][cur[1]]];
				break;
			}
			int tmp = cur[0];
			cur[0] = inv[cur[0]][cur[1]];
			cur[1] = inv[cur[1]][tmp];
			inv[fun[cur[0]][cur[1]]][fun[cur[1]][cur[0]]] = inv[ans[fun[cur[0]][cur[1]]][fun[cur[1]][cur[0]]]][ans[fun[cur[1]][cur[0]]][fun[cur[0]][cur[1]]]];
			inv[fun[cur[1]][cur[0]]][fun[cur[0]][cur[1]]] = inv[ans[fun[cur[1]][cur[0]]][fun[cur[0]][cur[1]]]][ans[fun[cur[0]][cur[1]]][fun[cur[1]][cur[0]]]];
		}
	}
}

void pair_iterate(int fun[][N], int ans[][N]) {
	int pfun[n*n], pans[n*n], pinv[n*n];
	f(i,n) f(j,n) pfun[i*n+j] = fun[i][j]*n + fun[j][i];
	int tn = n;
	n = n*n;	// don't do this at home
	iterate_all(pfun,pans,pinv);
	n = tn;
	f(i,n) f(j,n) ans[i][j] = pans[i*n+j]/n;
}

void triple_iterate(int fun[][N][N], int ans[][N][N], int prev[][N][N]) {
	int tfun[n*n*n], tans[n*n*n], tinv[n*n*n];
	f(i,n) f(j,n) f(k,n) tfun[i*n*n+j*n+k] = fun[i][j][k]*n*n + fun[j][k][i]*n + fun[k][i][j];
	int tn = n;
	n = n*n*n;	// don't do this at home
	iterate_all(tfun,tans,tinv);
	n = tn;
	f(i,n) f(j,n) f(k,n) ans[i][j][k] = tans[i*n*n+j*n+k]/(n*n);
	f(i,n) f(j,n) f(k,n) prev[i][j][k] = tinv[i*n*n+j*n+k]/(n*n);
}

int main(int argc, char **argv) {
	n = 10;
	if (argc > 1) n = atoi(argv[1]);
	if (n < 1 || n > N) return 0;
	
	int width = 0, size = n;
	while (size > 0) {
		++width;
		size /= 10;
	}
	
	srand((unsigned) time(NULL));
	
	f(i,n) f(j,n) f[i][j] = ((rand()%n)+n)%n;
	f(i,n) f(j,n) if (rand()%n == 0) f[i][j] = i, f[j][i] = j;
	f(i,n) f[i][i] = i;
	f(i,n) f(j,n) f(k,n) f3[i][j][k] = ((rand()%n)+n)%n;
	f(i,n) f(j,n) f3[i][i][j] = f3[i][j][i] = f3[i][j][j] = f[i][j];
	f(i,n) f(j,n) f(k,n) g[i][j][k] = ((rand()%n)+n)%n;
	f(i,n) f(j,n) g[i][i][j] = g[i][j][i] = g[j][i][i] = f[i][j];
	
	/**f(i,n) {
		f(j,n) cout << setw(width) << (f[i][j]+1) << " ";
		cout << endl;
	}
	cout << endl;/**/
	
	f(i,n) f(j,n) fp[i][j] = f[i][j];
	pair_iterate(fp,f);
	f(i,n) f(j,n) f(k,n) tmp3[i][j][k] = f3[i][j][k];
	triple_iterate(tmp3,f3,f3inv);
	f(i,n) f(j,n) f(k,n) tmp3[i][j][k] = g[f3inv[i][j][k]][f3inv[j][k][i]][f3inv[k][i][j]];
	f(i,n) f(j,n) f(k,n) g[i][j][k] = tmp3[i][j][k];
	
	/**/f(i,n) f(j,n) if (possible(i,j,f,t)) {
		partial_semilattice(t,s);
		f(k,n) f(l,n) fp[k][l] = f[s[k][l]][s[l][k]];
		f(k,n) f(l,n) f[k][l] = fp[k][l];
		f(k,n) f(l,n) f(m,n) tmp3[k][l][m] = f3[s[s[k][l]][s[k][m]]][s[s[l][m]][s[l][k]]][s[s[m][k]][s[m][l]]];
		f(k,n) f(l,n) f(m,n) f3[k][l][m] = tmp3[k][l][m];
		f(k,n) f(l,n) f(m,n) tmp3[k][l][m] = g[s[s[k][l]][s[k][m]]][s[s[l][m]][s[l][k]]][s[s[m][k]][s[m][l]]];
		f(k,n) f(l,n) f(m,n) g[k][l][m] = tmp3[k][l][m];
	}
	
	/**f(i,n) f(j,n) if (possible(i,j,f,t)) cout << "oops" << endl;/**/
	
	f(i,n) f(j,n) fp[i][j] = f[i][j];
	pair_iterate(fp,f);
	f(i,n) f(j,n) f(k,n) tmp3[i][j][k] = f3[i][j][k];
	triple_iterate(tmp3,f3,f3inv);
	f(i,n) f(j,n) f(k,n) tmp3[i][j][k] = g[f3inv[i][j][k]][f3inv[j][k][i]][f3inv[k][i][j]];
	f(i,n) f(j,n) f(k,n) g[i][j][k] = tmp3[i][j][k];
	
	f(i,n) f(j,n) if (f[f[i][j]][f[j][i]] != f[i][j]) cout << "oops f" << endl;
	
	f(i,n) iterate_all(f[i],fi[i],inv[i]);
	f(i,n) f(j,n) if (f[i][inv[i][j]] != fi[i][j]) cout << "oops inv" << endl;
	f(i,n) f(j,n) if (inv[i][f[i][j]] != fi[i][j]) cout << "oops inv 2" << endl;
	f(i,n) f(j,n) fp[i][j] = f[fi[i][j]][inv[j][fi[i][j]]];
	f(i,n) f(j,n) if (fp[i][fi[i][j]] != fi[i][j]) cout << "oops fp" << endl;
	f(i,n) f(j,n) iterate_all(g[i][j],gp[i][j],ginv[i][j]);
	f(i,n) f(j,n) if (ginv[i][i][f[i][j]] != fi[i][j]) cout << "oops ginv" << endl;
	f(i,n) f(j,n) if (ginv[f[i][j]][f[j][i]][f[i][j]] != f[i][j]) cout << "oops ginv 2" << endl;
	f(i,n) f(j,n) if (ginv[f[j][i]][f[i][j]][f[i][j]] != f[i][j]) cout << "oops ginv 3" << endl;
	f(i,n) f(j,n) f(k,n) tmp3[i][j][k] = g[inv[i][ginv[f[j][k]][f[k][j]][g[i][j][k]]]][inv[j][ginv[f[k][i]][f[i][k]][g[j][k][i]]]][inv[k][ginv[f[i][j]][f[j][i]][g[k][i][j]]]];
	f(i,n) f(j,n) f(k,n) g[i][j][k] = tmp3[i][j][k];
	f(i,n) f(j,n) f(k,n) tmp3[i][j][k] = f3[inv[i][f3[i][j][k]]][inv[j][inv[i][f[f[i][j]][f3[i][j][k]]]]][inv[k][inv[i][f[f[i][k]][f3[i][j][k]]]]];
	
	f(i,n) f(j,n) if (tmp3[i][i][j] != fp[i][j] || tmp3[i][j][i] != fp[i][j] || tmp3[i][j][j] != fp[i][j]) cout << "oops tmp3 1" << endl;
	f(i,n) f(j,n) if (g[i][i][j] != fp[i][j] || g[i][j][i] != fp[i][j] || g[j][i][i] != fp[i][j]) cout << "oops g 1" << endl;
	
	pair_iterate(fp,f);
	triple_iterate(tmp3,f3,f3inv);
	f(i,n) f(j,n) f(k,n) tmp3[i][j][k] = g[f3inv[i][j][k]][f3inv[j][k][i]][f3inv[k][i][j]];
	f(i,n) f(j,n) f(k,n) g[i][j][k] = tmp3[i][j][k];
	
	f(i,n) f(j,n) if (f3[i][i][j] != f[i][j] || f3[i][j][i] != f[i][j] || f3[i][j][j] != f[i][j]) cout << "oops f3" << endl;
	f(i,n) f(j,n) if (g[i][i][j] != f[i][j] || g[i][j][i] != f[i][j] || g[j][i][i] != f[i][j]) cout << "oops g" << endl;
	
	f(i,n) {
		f(j,n) cout << setw(width) << (f[i][j]+1) << " ";
		cout << endl;
	}
	
	int tot = 0;
	f(i,n) f(j,n) if (f[i][j] == f[j][i]) ++tot;
	cout << endl << "fraction of commuting pairs: " << ((double) tot)/((double) n*n) << endl;
	
	return 0;
}



==> anc/conserve.cpp <==
// Program used to compute the free algebra on three generators in the variety of minimal conservative bounded width algebras. The operations on the algebras of size 3 are hardcoded in the main function.
#include <iostream>
#include <cstdlib>
#include <ctime>

#define f(x,y) for (int x = 0; x < y; ++x)
#define N 10000
#define P 104743

using namespace std;

int f[7][3][3], g[7][3][3][3];
int t[24] = {0,1,1,1,2,2,2,2,2,2,3,3,3,3,3,3,4,4,4,5,5,5,6,6};
int x[24] = {0,0,1,2,0,1,2,0,1,2,0,1,2,0,1,2,0,1,2,0,1,2,0,0};
int y[24] = {1,1,2,0,1,2,0,2,0,1,1,2,0,2,0,1,1,2,0,1,2,0,1,2};
int z[24] = {2,2,0,1,2,0,1,1,2,0,2,0,1,1,2,0,2,0,1,2,0,1,2,1};
int e[N][24], n;
int hash[P];
bool hemp[P];

bool hashit(int w) {
	int val = 0, jmp = 1;
	f(i,24) val = (val*7 + e[w][i])%P;
	f(i,24) jmp = (jmp*3 + e[w][i])%P;
	if (jmp == 0) jmp = 1;
	while (!hemp[val]) {
		bool same = true;
		f(i,24 && same) if (e[w][i] != e[hash[val]][i]) same = false;
		if (same) return false;
		//cout << "(collision)" << endl;
		val = (val+jmp)%P;
	}
	hemp[val] = false;
	hash[val] = w;
	cout << w << ":\t";
	f(i,24) cout << e[w][i] << " ";
	//cout << endl;
	return true;
}

int main(int argc, char **argv) {
	f(i,7) f(j,3) f(k,3) f[i][j][k] = j;
	f[2][1][2] = 2;
	f[3][0][1] = 1;
	f[3][1][2] = 2;
	f[4][1][0] = f[4][2][0] = 0;
	f[5][0][1] = 1;
	f[5][0][2] = 2;
	f[6][0][1] = 1;
	f[6][1][2] = 2;
	f[6][2][0] = 0;
	f(i,3) f(j,3) f(k,3) g[0][i][j][k] = g[6][i][j][k] = i;
	f(i,3) f(j,3) g[1][i][(i+j)%3][(i+2*j)%3] = g[5][i][(i+j)%3][(i+2*j)%3] = j;
	f(i,3) f(j,3) f(k,3) g[2][i][j][k] = g[3][i][j][k] = 2;
	f(i,3) f(j,3) f(k,3) g[4][i][j][k] = 0;
	f(i,7) f(j,3) f(k,3) g[i][j][j][k] = g[i][j][k][j] = g[i][k][j][j] = f[i][j][k];
	
	f(i,P) hemp[i] = true;
	
	f(i,24) e[0][i] = x[i], e[1][i] = y[i], e[2][i] = z[i];
	n = 3;
	
	f(i,n) {
		hashit(i);
		/*cout << i << ":\t";
		f(j,24) cout << e[i][j] << " ";*/
		cout << endl;
	}
	
	f(m,n) {
		f(i,m+1) f(j,m+1) f(k,m+1) if (i == m || j == m || k == m) {
			f(l,24) e[n][l] = g[t[l]][e[i][l]][e[j][l]][e[k][l]];
			/*bool old = false;
			f(w,n && !old) {
				bool same = true;
				f(l,24) if (e[n][l] != e[w][l]) same = false;
				if (same) old = true;
			}*/
			if (hashit(n)) {
				/*cout << n << ":\t";
				f(l,24) cout << e[n][l] << " ";
				cout << endl;*/
				cout << "\tg(" << i << "," << j << "," << k << ")" << endl;
				++n;
				if (n >= N) {
					cout << "Full." << endl;
					return 0;
				}
			}
		} else k = m-1;
		//cout << m << endl;
	}
	
	return 0;
}



==> anc/partial-semilattice.cpp <==
// this is an efficient implementation of the semilattice iteration lemma, starting from a random idempotent two variable function
#include <iostream>
#include <cstdlib>
#include <iomanip>
#include <vector>
#include <ctime>

#define f(x,y) for (int x = 0; x < y; ++x)
#define N 100

using namespace std;

int f[N][N], fi[N][N], u[N][N], s[N][N], inv[N][N];
vector<int> adj[N];
int n;

int iterate_old(int x, int y, int fun[][N]) {
	int vis[n];
	f(i,n) vis[i] = -1;
	int seq[n+1];
	f(i,n + 1) {
		seq[i] = y;
		if (vis[y] != -1) {
			int k = vis[y]/(i-vis[y]);
			return seq[(k+1)*(i-vis[y])];
		}
		vis[y] = i;
		y = fun[x][y];
	}
}

void iterate_all(int fun[], int ans[], int prev[]) {
	f(i,n) prev[i] = ans[i] = -1;
	f(i,n) {
		int cur = i;
		while (prev[fun[cur]] == -1) {
			prev[fun[cur]] = cur;
			cur = fun[cur];
		}
		if (ans[fun[cur]] == -1) {
			int back = prev[fun[cur]], end = cur;
			while (cur != back) {
				ans[cur] = cur;
				cur = prev[cur];
			}
			prev[fun[cur]] = end;
		}
		while (ans[cur] == -1) {
			ans[cur] = prev[fun[cur]];
			if (prev[cur] == -1) {
				prev[cur] = prev[ans[cur]];
				break;
			}
			cur = prev[cur];
			prev[fun[cur]] = prev[ans[fun[cur]]];
		}
	}
}

int iterate(int x, int y, int fun[][N]) {
	int yy = y;
	do {
		y = fun[x][y];
		yy = fun[x][fun[x][yy]];
	} while (y != yy);
	return y;
}

int main(int argc, char **argv) {
	n = 10;
	if (argc > 1) n = atoi(argv[1]);
	if (n < 1 || n > N) return 0;
	
	srand((unsigned) time(NULL));
	
	f(i,n) f(j,n) f[i][j] = ((rand()%n)+n)%n;
	f(i,n) f[i][i] = i;
	
	//f(i,n) f(j,n) fi[i][j] = iterate(i,j,f);
	//f(i,n) f(j,n) if(iterate(i,j,f) != iterate_old(i,j,f)) cout << "oops" << endl;
	f(i,n) iterate_all(f[i],fi[i],inv[i]);
	//f(i,n) f(j,n) if(iterate(i,j,f) != fi[i][j]) cout << "oops" << endl;
	f(i,n) f(j,n) u[i][j] = fi[i][fi[j][i]];
	//f(i,n) f(j,n) s[i][j] = iterate(i,j,u);
	f(i,n) iterate_all(u[i],s[i],inv[i]);
	
	f(i,n) f(j,n) if (s[i][j] != s[i][s[i][j]] || s[i][j] != s[s[i][j]][i]) cout << "oops" << endl;
	/**f(i,n) {
		f(j,n) cout << f[i][j] << " ";
		cout << endl;
	}
	cout << endl;/**/
	int width = 0, size = n, tot = 0;
	/**/while (size > 0) {
		++width;
		size /= 10;
	}
	f(i,n) {
		f(j,n) {
			cout << setw(width) << (s[i][j]+1) << " ";
		}
		cout << endl;
	}
	cout << endl << "directed graph:" << endl;/**/
	f(i,n) {
		f(j,n) if (s[i][j] == j && i != j) adj[i].push_back(j);
		/**/cout << (i+1) << " -> ";
		for (vector<int>::iterator j = adj[i].begin(); j != adj[i].end(); ++j) {
			cout << (*j + 1) << " ";
		}
		cout << endl;/**/
		tot += adj[i].size();
	}
	cout << endl << "average outdegree: " << ((double) tot)/((double) n) << endl;
	
	return 0;
}



==> anc/prepare.cpp <==
// This is an efficient implementation of the semilattice preparation lemma, applied to a random idempotent binary function
#include <iostream>
#include <cstdlib>
#include <iomanip>
#include <vector>
#include <ctime>

#define f(x,y) for (int x = 0; x < y; ++x)
#define N 100

using namespace std;

int f[N][N], t[N][N], ti[N][N], u[N][N], s[N][N], inv[N][N];
vector<int> adj[N];
int n;

int iterate_old(int x, int y, int fun[][N]) {
	int vis[n];
	f(i,n) vis[i] = -1;
	int seq[n+1];
	f(i,n + 1) {
		seq[i] = y;
		if (vis[y] != -1) {
			int k = vis[y]/(i-vis[y]);
			return seq[(k+1)*(i-vis[y])];
		}
		vis[y] = i;
		y = fun[x][y];
	}
}

void iterate_all(int fun[], int ans[], int prev[]) {
	f(i,n) prev[i] = ans[i] = -1;
	f(i,n) {
		int cur = i;
		while (prev[fun[cur]] == -1) {
			prev[fun[cur]] = cur;
			cur = fun[cur];
		}
		if (ans[fun[cur]] == -1) {
			int back = prev[fun[cur]], end = cur;
			while (cur != back) {
				ans[cur] = cur;
				cur = prev[cur];
			}
			prev[fun[cur]] = end;
		}
		while (ans[cur] == -1) {
			ans[cur] = prev[fun[cur]];
			if (prev[cur] == -1) {
				prev[cur] = prev[ans[cur]];
				break;
			}
			cur = prev[cur];
			prev[fun[cur]] = prev[ans[fun[cur]]];
		}
	}
}

int iterate(int x, int y, int fun[][N]) {
	int yy = y;
	do {
		y = fun[x][y];
		yy = fun[x][fun[x][yy]];
	} while (y != yy);
	return y;
}

bool possible(int x, int y, int fun[][N], int ans[][N]) {
	if (x == y) return false;
	if (fun[x][y] == fun[y][x] && (fun[x][y] == x || fun[x][y] == y)) return false;
	
	bool vis[n][n];
	int parents[n*n][2];
	f(i,n) f(j,n) vis[i][j] = false;
	vis[x][y] = vis[y][x] = true;
	int sg[n*n][2], sglen = 2;
	sg[0][0] = x, sg[0][1] = y;
	sg[1][0] = y, sg[1][1] = x;
	f(i,sglen) {
		f(j,i) {
			if (!vis[fun[sg[i][0]][sg[j][0]]][fun[sg[i][1]][sg[j][1]]]) {
				sg[sglen][0] = fun[sg[i][0]][sg[j][0]];
				sg[sglen][1] = fun[sg[i][1]][sg[j][1]];
				vis[fun[sg[i][0]][sg[j][0]]][fun[sg[i][1]][sg[j][1]]] = true;
				parents[sglen][0] = i;
				parents[sglen][1] = j;
				++sglen;
				if (sg[sglen-1][0] == sg[sglen-1][1] && (sg[sglen-1][0] == x || sg[sglen-1][0] == y)) break;
			}
			if (!vis[fun[sg[j][0]][sg[i][0]]][fun[sg[j][1]][sg[i][1]]]) {
				sg[sglen][0] = fun[sg[j][0]][sg[i][0]];
				sg[sglen][1] = fun[sg[j][1]][sg[i][1]];
				vis[fun[sg[j][0]][sg[i][0]]][fun[sg[j][1]][sg[i][1]]] = true;
				parents[sglen][0] = j;
				parents[sglen][1] = i;
				++sglen;
				if (sg[sglen-1][0] == sg[sglen-1][1] && (sg[sglen-1][0] == x || sg[sglen-1][0] == y)) break;
			}
		}
		if (sg[sglen-1][0] == sg[sglen-1][1] && (sg[sglen-1][0] == x || sg[sglen-1][0] == y)) break;
	}
	if (sg[sglen-1][0] != sg[sglen-1][1] || (sg[sglen-1][0] != x && sg[sglen-1][0] != y)) return false;
	
	int seq[sglen];
	f(i,n) f(j,n) {
		seq[0] = i, seq[1] = j;
		for (int s = 2; s < sglen; ++s) seq[s] = fun[seq[parents[s][0]]][seq[parents[s][1]]];
		ans[i][j] = seq[sglen-1];
	}
	return true;
}

void partial_semilattice(int fun[][N], int ans[][N]) {
	f(i,n) iterate_all(fun[i],ti[i],inv[i]);
	f(i,n) f(j,n) u[i][j] = ti[i][ti[j][i]];
	f(i,n) iterate_all(u[i],ans[i],inv[i]);
}

int main(int argc, char **argv) {
	n = 10;
	if (argc > 1) n = atoi(argv[1]);
	if (n < 1 || n > N) return 0;
	
	int width = 0, size = n;
	while (size > 0) {
		++width;
		size /= 10;
	}
	
	srand((unsigned) time(NULL));
	
	f(i,n) f(j,n) f[i][j] = ((rand()%n)+n)%n;
	f(i,n) f[i][i] = i;
	
	/**f(i,n) {
		f(j,n) cout << setw(width) << (f[i][j]+1) << " ";
		cout << endl;
	}
	cout << endl;/**/
	
	f(i,n) f(j,n) if (possible(i,j,f,t)) {
		partial_semilattice(t,s);
		int ftmp[n][n];
		f(k,n) f(l,n) ftmp[k][l] = f[k][l];
		f(k,n) f(l,n) f[k][l] = ftmp[s[k][l]][s[l][k]];
	}
	
	f(i,n) f(j,n) if (possible(i,j,f,t)) cout << "oops" << endl;
	
	f(i,n) {
		f(j,n) cout << setw(width) << (f[i][j]+1) << " ";
		cout << endl;
	}
	
	int tot = 0;
	f(i,n) f(j,n) if (f[i][j] == f[j][i]) ++tot;
	cout << endl << "fraction of commuting pairs: " << ((double) tot)/((double) n*n) << endl;
	
	return 0;
}


